Does Data Scaling Lead to Visual Compositional Generalization?

Compositional understanding is crucial for human intelligence, yet it remains unclear whether contemporary vision models exhibit it. The dominant machine learning paradigm is built on the premise that scaling data and model sizes will improve out-of-distribution performance, including compositional generalization. We test this premise through controlled experiments that systematically vary data scale, concept diversity, and combination coverage. We find that compositional generalization is driven by data diversity, not mere data scale. Increased combinatorial coverage forces models to discover a linearly factored representational structure, where concepts decompose into additive components. We prove this structure is key to efficiency, enabling perfect generalization from few observed combinations. Evaluating pretrained models (DINO, CLIP), we find above-random yet imperfect performance, suggesting partial presence of this structure. Our work motivates stronger emphasis on constructing diverse datasets for compositional generalization, and considering the importance of representational structure that enables efficient compositional learning. Code available at https://github.com/oshapio/visual-compositional-generalization.

==> clean_bib_final.py <==
import bibtexparser
from bibtexparser.bwriter import BibTexWriter
from bibtexparser.bparser import BibTexParser

def clean_bib_file(file_path):
    try:
        with open(file_path, 'r', encoding='utf-8') as bibfile:
            # Use a parser that allows for common BibTeX syntax issues
            parser = BibTexParser(common_strings=True)
            parser.ignore_nonstandard_types = False
            parser.homogenise_fields = False
            bib_database = bibtexparser.load(bibfile, parser=parser)
    except Exception as e:
        print(f"An error occurred while reading the file: {e}")
        # If there's a major parsing error, we can try a more lenient approach
        # For now, we'll just report it. It might indicate a severe syntax error.
        print("Could not parse the .bib file. There might be a severe syntax error.")
        return

    # Remove the 'abstract' field from all entries
    for entry in bib_database.entries:
        if 'abstract' in entry:
            del entry['abstract']

    # Write the cleaned data back to the file
    writer = BibTexWriter()
    writer.indent = '    '   # Use 4 spaces for indentation
    writer.comma_first = False  # Put commas at the end of fields

    try:
        with open(file_path, 'w', encoding='utf-8') as bibfile:
            bibfile.write(writer.write(bib_database))
        print(f"Successfully cleaned {file_path}")
    except Exception as e:
        print(f"An error occurred while writing to the file: {e}")

if __name__ == "__main__":
    clean_bib_file('references.bib') 
